Adding Neural Network Controllers to Behavior Trees without Destroying Performance Guarantees

In this paper, we show how Behavior Trees that have performance guarantees, in terms of safety and goal convergence, can be extended with components that were designed using machine learning, without destroying those performance guarantees. Machine learning approaches such as reinforcement learning or learning from demonstration can be very appealing to AI designers that want efficient and realistic behaviors in their agents. However, those algorithms seldom provide guarantees for solving the given task in all different situations while keeping the agent safe. Instead, such guarantees are often easier to find for manually designed model-based approaches. In this paper we exploit the modularity of behavior trees to extend a given design with an efficient, but possibly unreliable, machine learning component in a way that preserves the guarantees. The approach is illustrated with an inverted pendulum example.

==> code/pendulum.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Hybrid control of inverted pendulum"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Components"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sympy import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# state variable, time, and control input\n",
    "Theta = Function('\\\\theta')\n",
    "t, delta, t1 = symbols(['t', '\\\\Delta', 't_1'], positive=True)\n",
    "u = symbols('u')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - u \\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\sin{\\left(\\theta{\\left(t \\right)} \\right)}$"
      ],
      "text/plain": [
       "-u*cos(\\theta(t)) + sin(\\theta(t))"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# equation of motion\n",
    "ddtheta =  sin(Theta(t)) - u*cos(Theta(t))\n",
    "ddtheta"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\frac{\\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2}}{2} - 1$"
      ],
      "text/plain": [
       "cos(\\theta(t)) + Derivative(\\theta(t), t)**2/2 - 1"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# energy\n",
    "E = Theta(t).diff(t)**2/2 + cos(Theta(t)) - 1\n",
    "E"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\sin{\\left(\\theta{\\left(t \\right)} \\right)} \\frac{d}{d t} \\theta{\\left(t \\right)} + \\frac{d}{d t} \\theta{\\left(t \\right)} \\frac{d^{2}}{d t^{2}} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "-sin(\\theta(t))*Derivative(\\theta(t), t) + Derivative(\\theta(t), t)*Derivative(\\theta(t), (t, 2))"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dE = E.diff(t)\n",
    "dE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\frac{\\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2}}{2} - 1\\right)^{2}}{2}$"
      ],
      "text/plain": [
       "(cos(\\theta(t)) + Derivative(\\theta(t), t)**2/2 - 1)**2/2"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# lyapunov\n",
    "VE = E**2/2\n",
    "VE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\left(\\sin{\\left(\\theta{\\left(t \\right)} \\right)} - \\frac{d^{2}}{d t^{2}} \\theta{\\left(t \\right)}\\right) \\left(2 \\cos{\\left(\\theta{\\left(t \\right)} \\right)} + \\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2} - 2\\right) \\frac{d}{d t} \\theta{\\left(t \\right)}}{2}$"
      ],
      "text/plain": [
       "-(sin(\\theta(t)) - Derivative(\\theta(t), (t, 2)))*(2*cos(\\theta(t)) + Derivative(\\theta(t), t)**2 - 2)*Derivative(\\theta(t), t)/2"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = VE.diff(t).simplify()\n",
    "dVE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle l_{0} \\theta{\\left(t \\right)} + l_{1} \\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2}$"
      ],
      "text/plain": [
       "l_0*\\theta(t) + l_1*Derivative(\\theta(t), t)**2"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "l0, l1 = symbols('l_0 l_1', real=True, positive=True)\n",
    "VL = l0*Theta(t) + l1*Theta(t).diff(t)**2\n",
    "VL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle l_{0} \\frac{d}{d t} \\theta{\\left(t \\right)} + 2 l_{1} \\frac{d}{d t} \\theta{\\left(t \\right)} \\frac{d^{2}}{d t^{2}} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "l_0*Derivative(\\theta(t), t) + 2*l_1*Derivative(\\theta(t), t)*Derivative(\\theta(t), (t, 2))"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVL = VL.diff(t)\n",
    "dVL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left(l_{0} - 2 l_{1} \\left(u \\cos{\\left(\\theta{\\left(t \\right)} \\right)} - \\sin{\\left(\\theta{\\left(t \\right)} \\right)}\\right)\\right) \\frac{d}{d t} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "(l_0 - 2*l_1*(u*cos(\\theta(t)) - sin(\\theta(t))))*Derivative(\\theta(t), t)"
      ]
     },
     "execution_count": 13,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVL = dVL.subs(Theta(t).diff(t,2), ddtheta).simplify()\n",
    "dVL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle k_{p} \\sin{\\left(\\theta{\\left(t \\right)} \\right)} + k_{v} \\frac{d}{d t} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "k_p*sin(\\theta(t)) + k_v*Derivative(\\theta(t), t)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "kp, kv = symbols('k_p k_v', real=True, positive=True)\n",
    "uL = kp*sin(Theta(t)) + kv*Theta(t).diff(t)\n",
    "uL"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - 2 k_{p} l_{1} \\sin{\\left(\\theta{\\left(t \\right)} \\right)} \\cos{\\left(\\theta{\\left(t \\right)} \\right)} \\frac{d}{d t} \\theta{\\left(t \\right)} - 2 k_{v} l_{1} \\cos{\\left(\\theta{\\left(t \\right)} \\right)} \\left(\\frac{d}{d t} \\theta{\\left(t \\right)}\\right)^{2} + l_{0} \\frac{d}{d t} \\theta{\\left(t \\right)} + 2 l_{1} \\sin{\\left(\\theta{\\left(t \\right)} \\right)} \\frac{d}{d t} \\theta{\\left(t \\right)}$"
      ],
      "text/plain": [
       "-2*k_p*l_1*sin(\\theta(t))*cos(\\theta(t))*Derivative(\\theta(t), t) - 2*k_v*l_1*cos(\\theta(t))*Derivative(\\theta(t), t)**2 + l_0*Derivative(\\theta(t), t) + 2*l_1*sin(\\theta(t))*Derivative(\\theta(t), t)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVL.subs(u, uL).expand()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## State-space form"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\dot{\\theta}\\\\- u \\cos{\\left(\\theta \\right)} + \\sin{\\left(\\theta \\right)}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                \\dot{\\theta}],\n",
       "[-u*cos(\\theta) + sin(\\theta)]])"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "theta, omega, alpha = symbols(['\\\\theta', '\\\\dot{\\\\theta}', '\\\\ddot{\\\\theta}'])\n",
    "x = Matrix([theta, omega])\n",
    "f = Matrix([\n",
    "    omega, \n",
    "    ddtheta.subs(Theta(t), theta)])\n",
    "f\n",
    "# print(latex(f))\n",
    "# print(latex(Matrix([omega, alpha])))\n",
    "# solve(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - u \\cos{\\left(\\theta \\right)} + \\sin{\\left(\\theta \\right)}$"
      ],
      "text/plain": [
       "-u*cos(\\theta) + sin(\\theta)"
      ]
     },
     "execution_count": 17,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ddtheta = ddtheta.subs(Theta(t), theta)\n",
    "ddtheta\n",
    "# print(latex(ddtheta))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta}^{2}}{2} + \\cos{\\left(\\theta \\right)} - 1$"
      ],
      "text/plain": [
       "\\dot{\\theta}**2/2 + cos(\\theta) - 1"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "E = E.subs(Theta(t).diff(t), omega).subs(Theta(t), theta).simplify()\n",
    "E\n",
    "# print(latex(E))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\ddot{\\theta} \\dot{\\theta} - \\dot{\\theta} \\sin{\\left(\\theta \\right)}$"
      ],
      "text/plain": [
       "\\ddot{\\theta}*\\dot{\\theta} - \\dot{\\theta}*sin(\\theta)"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dE = dE.subs(Theta(t).diff(t,2), alpha).subs(Theta(t).diff(t), omega).subs(Theta(t), theta)\n",
    "dE"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right)^{2}}{8}$"
      ],
      "text/plain": [
       "(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)**2/8"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "VE = VE.subs(Theta(t).diff(t), omega).subs(Theta(t), theta).simplify()\n",
    "VE\n",
    "# print(latex(VE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta} \\left(\\ddot{\\theta} - \\sin{\\left(\\theta \\right)}\\right) \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right)}{2}$"
      ],
      "text/plain": [
       "\\dot{\\theta}*(\\ddot{\\theta} - sin(\\theta))*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)/2"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = dVE.subs(Theta(t).diff(t,2), alpha).subs(Theta(t).diff(t), omega).subs(Theta(t), theta).simplify()\n",
    "dVE\n",
    "# print(latex(dVE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta} u \\left(- \\dot{\\theta}^{2} - 2 \\cos{\\left(\\theta \\right)} + 2\\right) \\cos{\\left(\\theta \\right)}}{2}$"
      ],
      "text/plain": [
       "\\dot{\\theta}*u*(-\\dot{\\theta}**2 - 2*cos(\\theta) + 2)*cos(\\theta)/2"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = dVE.subs(alpha, ddtheta).simplify()\n",
    "dVE\n",
    "# print(latex(dVE))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Control"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{\\dot{\\theta} k \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right) \\cos{\\left(\\theta \\right)}}{2}$"
      ],
      "text/plain": [
       "\\dot{\\theta}*k*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)*cos(\\theta)/2"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "k = symbols('k', positive=True)\n",
    "uE = k*E*omega*cos(theta)\n",
    "uE = uE.simplify()\n",
    "uE\n",
    "# print(latex(uE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle - \\frac{\\dot{\\theta}^{2} k \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right)^{2} \\cos^{2}{\\left(\\theta \\right)}}{4}$"
      ],
      "text/plain": [
       "-\\dot{\\theta}**2*k*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)**2*cos(\\theta)**2/4"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "dVE = dVE.subs(u, uE).simplify()\n",
    "dVE\n",
    "# print(latex(dVE))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\left[\\begin{matrix}\\dot{\\theta}\\\\- \\frac{\\dot{\\theta} k \\left(\\dot{\\theta}^{2} + 2 \\cos{\\left(\\theta \\right)} - 2\\right) \\cos^{2}{\\left(\\theta \\right)}}{2} + \\sin{\\left(\\theta \\right)}\\end{matrix}\\right]$"
      ],
      "text/plain": [
       "Matrix([\n",
       "[                                                                        \\dot{\\theta}],\n",
       "[-\\dot{\\theta}*k*(\\dot{\\theta}**2 + 2*cos(\\theta) - 2)*cos(\\theta)**2/2 + sin(\\theta)]])"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "f = f.subs(u, uE)\n",
    "f"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[-sqrt(4*k**2 - pi**2*acos(cos(\\theta))**2)/2,\n",
       " sqrt(4*k**2 - pi**2*acos(cos(\\theta))**2)/2]"
      ]
     },
     "execution_count": 145,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "solve(sqrt((acos(cos(theta))*2*pi/4)**2 + omega**2) - k, omega)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "    d = np.arccos(np.cos(theta))\n",
    "    d = omega**2 + (d*2*np.pi/4)**2\n",
    "    d = np.sqrt(d)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Linear controller"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "solve(dVE, [theta, omega])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np, matplotlib.pyplot as plt\n",
    "from scipy.integrate import solve_ivp"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "# state-space dynamics\n",
    "def f(x, u):\n",
    "    theta, omega = x[0], x[1]\n",
    "    return np.array([\n",
    "        omega,\n",
    "        np.sin(theta) - u*np.cos(theta)\n",
    "    ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "# energy\n",
    "def E(x):\n",
    "    theta, omega = x[0], x[1]\n",
    "    return 0.5*omega**2 + np.cos(theta) - 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "def _pi(x):\n",
    "    theta, omega = x[0], x[1]\n",
    "    d = (np.cos(theta) - 1)**2\n",
    "    d += omega**2\n",
    "    d = np.sqrt(d)\n",
    "    if d < 1:\n",
    "        u = 2*np.sin(theta) + 0.5*omega\n",
    "    else:\n",
    "        u = E(x)*np.sign(omega*np.cos(theta))\n",
    "    return np.clip(u, -1, 1)\n",
    "pi = lambda x: np.apply_along_axis(_pi, 0, x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "sol = solve_ivp(\n",
    "    lambda t, x: f(x, pi(x)),\n",
    "    (0.0, 40.0),\n",
    "    np.array([np.pi - 0.0001, 0.0]),\n",
    "    method='DOP853',\n",
    "    atol=1e-12, \n",
    "    rtol=1e-12,\n",
    ")\n",
    "sol.u = np.apply_along_axis(pi, 0, sol.y)\n",
    "sol.E = np.apply_along_axis(E, 0, sol.y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(3, sharex=True)\n",
    "\n",
    "# angle and velocity\n",
    "ax[0].plot(sol.t, sol.y[0], 'k-', label='$\\\\theta$')\n",
    "ax[0].plot(sol.t, sol.y[1], 'k--', label='$\\\\dot{\\\\theta}$')\n",
    "ax[0].legend()\n",
    "ax[0].set_ylabel('$\\\\theta, ~ \\\\dot{\\\\theta}$')\n",
    "\n",
    "ax[1].plot(sol.t, sol.u, 'k-')\n",
    "# ax[1].set_xlabel('$t$')\n",
    "ax[1].set_ylabel('$u$')\n",
    "\n",
    "ax[2].plot(sol.t, sol.E, 'k-')\n",
    "ax[2].set_xlabel('$t$')\n",
    "ax[2].set_ylabel('$E$')\n",
    "plt.tight_layout()\n",
    "# fig.savefig('../img/swingup.pdf', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1)\n",
    "\n",
    "# hybrid trajectory\n",
    "ax.plot(sol.y[0, 0], sol.y[1, 0], 'kx')\n",
    "ax.plot(sol.y[0], sol.y[1], 'k-')\n",
    "\n",
    "# 0-energy curve\n",
    "n = 1000\n",
    "statesn = np.vstack((\n",
    "    np.linspace(-np.pi/4, 2*np.pi + np.pi/4, n), \n",
    "    np.linspace(-2.2, 2.2, n)\n",
    "))\n",
    "ax.plot(statesn[0], np.sqrt(2 - 2*np.cos(statesn[0])), 'k--', label='$E = 0$')\n",
    "ax.plot(statesn[0], -np.sqrt(2 - 2*np.cos(statesn[0])), 'k--')\n",
    "\n",
    "# vector field\n",
    "m = 100\n",
    "statesm = np.vstack((\n",
    "    np.linspace(-np.pi/4, 2*np.pi + np.pi/4, m), \n",
    "    np.linspace(-2.2, 2.2, m)\n",
    "))\n",
    "_ = np.vstack([_.flatten() for _ in np.meshgrid(\n",
    "    statesm[0],\n",
    "    statesm[1]\n",
    ")])\n",
    "dtheta, ddtheta = [_.reshape((m, m)) for _ in f(_, pi(_))]\n",
    "ax.streamplot(statesm[0], statesm[1], dtheta, ddtheta, color='silver', density=2, linewidth=0.5)\n",
    "\n",
    "# regions\n",
    "a = 0.5\n",
    "# ax.plot(statesn[0], np.sqrt(4*a**2 - np.pi**2*np.arccos(np.cos(statesn[0]))**2)/2, 'k--')\n",
    "# ax.plot(statesn[0], -np.sqrt(4*a**2 - np.pi**2*np.arccos(np.cos(statesn[0]))**2)/2, 'k--')\n",
    "# ax.plot(states[0], np.sqrt(-16*np.cos(states[0])**2 + 32*np.cos(states[0]) - 7)/4, 'k-', alpha=0.5)\n",
    "# ax.plot(states[0], -np.sqrt(-16*np.cos(states[0])**2 + 32*np.cos(states[0]) - 7)/4, 'k-', alpha=0.5)\n",
    "# ax.plot(states[0], 1.4142135623731*np.sqrt(np.cos(states[0]) - 0.25*np.cos(2.0*states[0]) - 0.5), 'k-')\n",
    "# ax.plot(states[0], -1.4142135623731*np.sqrt(np.cos(states[0]) - 0.25*np.cos(2.0*states[0]) - 0.5), 'k-')\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "# format\n",
    "ax.set_xlabel('$\\\\theta$')\n",
    "ax.set_ylabel('$\\\\dot{\\\\theta}$')\n",
    "plt.legend()\n",
    "fig.savefig('../img/swingup.pdf', bbox_inches='tight', dpi=1000)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> code/swingup.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "import jax.numpy as np\n",
    "from jax import grad, hessian, jit, jacfwd\n",
    "from scipy.optimize import minimize\n",
    "from functools import partial\n",
    "from scipy.integrate import solve_ivp"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Controllers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Model_Based:\n",
    "\n",
    "    def __init__(self, kx, kv, ktheta, komega, umax):\n",
    "\n",
    "        # gains (Table 1)\n",
    "        self.kx = kx\n",
    "        self.kv = kv\n",
    "        self.ktheta = ktheta \n",
    "        self.komega = komega\n",
    "\n",
    "        # bounds (Theorem 2)\n",
    "        self.umax = umax\n",
    "        self.xmax = np.pi**2*(np.pi + self.umax)\n",
    "        self.vmax = np.pi*self.umax\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def feedback(self, cstate, dstate):\n",
    "\n",
    "        # continuous and discrete state\n",
    "        x, v, theta, omega = cstate\n",
    "        thetar = dstate[0]\n",
    "\n",
    "        # control (25)\n",
    "        u = self.ktheta*(theta - thetar)\n",
    "        u += self.komega*omega\n",
    "        u += np.sin(theta)\n",
    "        u += self.ktheta*np.arctan(self.kx*x + self.kv*v)\n",
    "        u /= np.cos(theta)\n",
    "        u = np.clip(u, -self.umax, self.umax)\n",
    "        return np.array([u])\n",
    "\n",
    "    def switch(self, cstate, dstate):\n",
    "\n",
    "        # continuous and discrete state\n",
    "        _, _, theta, _ = cstate\n",
    "        thetar = dstate[0]\n",
    "\n",
    "        # thetatilde (27)\n",
    "        thetatilde = minimize(\n",
    "            self.obj,\n",
    "            [0.0],\n",
    "            method='SLSQP',\n",
    "            jac=self.obj_grad,\n",
    "            # hess=self.obj_hess,\n",
    "            bounds=[(0.0, None)],\n",
    "            constraints=dict(\n",
    "                type='eq',\n",
    "                fun=self.eq,\n",
    "                jac=self.eq_grad,\n",
    "                args=[cstate, dstate]\n",
    "            ),\n",
    "            options=dict(\n",
    "                maxiter=500,\n",
    "                # disp=True\n",
    "            )\n",
    "        )\n",
    "        print(thetatilde)\n",
    "        # assert thetatilde.success == True\n",
    "        thetatilde = thetatilde.x[0]\n",
    "\n",
    "        # reference angle (26)\n",
    "        dtheta = theta - thetar\n",
    "        if -np.pi <= dtheta and dtheta < -thetatilde:\n",
    "            thetar -= 2*np.pi\n",
    "        elif -thetatilde <= dtheta and dtheta <= thetatilde:\n",
    "            thetar = thetar\n",
    "        elif thetatilde < dtheta and dtheta <= np.pi:\n",
    "            thetar += 2*np.pi\n",
    "        else:\n",
    "            raise\n",
    "\n",
    "        # reference angle\n",
    "        dstate = np.array([thetar])\n",
    "        return dstate\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def obj(self, vec):\n",
    "        return vec[0]\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def obj_grad(self, vec):\n",
    "        return grad(self.obj)(vec)\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def obj_hess(self, vec):\n",
    "        return hessian(self.obj)(vec)\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def eq(self, vec, cstate, dstate):\n",
    "\n",
    "        # continuous and discrete state\n",
    "        x, v, theta, omega = cstate\n",
    "        thetar = dstate[0]\n",
    "\n",
    "        # equality constraint\n",
    "        val = self.ktheta*(vec[0] - thetar)\n",
    "        val += np.sin(vec[0])\n",
    "        val += self.ktheta*np.arctan(self.kx*x + self.kv*v)\n",
    "        val += self.ktheta*np.arctan(self.kx*self.xmax + self.kv*self.vmax)\n",
    "        val -= self.umax*np.cos(vec[0])\n",
    "        return val\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def eq_grad(self, vec, cstate, dstate):\n",
    "        return grad(self.eq)(vec, cstate, dstate)\n",
    "\n",
    "    @partial(jit, static_argnums=(0,))\n",
    "    def eq_hess(self, vec, cstate, dstate):\n",
    "        return hessian(self.eq)(vec, cstate, dstate)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [],
   "source": [
    "@jit\n",
    "def dynamics(state, control):\n",
    "\n",
    "    # state and control\n",
    "    x, v, theta, omega = state\n",
    "    u = control[0]\n",
    "\n",
    "    # dynamics\n",
    "    return np.array([\n",
    "        v,\n",
    "        u,\n",
    "        omega,\n",
    "        np.sin(theta) - u*np.cos(theta)\n",
    "    ])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "def step(cf, df, cx, dx, h):\n",
    "\n",
    "    # continuous- and discrete time (RK45)\n",
    "    k1 = h*cf(cx, dx)\n",
    "    k2 = h*cf(cx + k1/2, dx)\n",
    "    k3 = h*cf(cx + k2/2, dx)\n",
    "    k4 = h*cf(cx + k3, dx)\n",
    "    dx = df(cx, dx)\n",
    "    cx = cx + (k1 + 2*k2 + 2*k3 + k4)/6\n",
    "    return cx, dx"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "     fun: DeviceArray(0., dtype=float32)\n",
      "     jac: array([1.])\n",
      " message: 'Positive directional derivative for linesearch'\n",
      "    nfev: 1\n",
      "     nit: 5\n",
      "    njev: 1\n",
      "  status: 8\n",
      " success: False\n",
      "       x: array([0.])\n",
      "[[ 0.0000000e+00  0.0000000e+00 -3.1415927e+00  0.0000000e+00]\n",
      " [ 5.0000006e-07  1.0000000e-03 -3.1415923e+00  9.9999993e-04]] [[ 0.       ]\n",
      " [-6.2831855]]\n",
      "     fun: DeviceArray(0., dtype=float32)\n",
      "     jac: array([1.])\n",
      " message: 'Positive directional derivative for linesearch'\n",
      "    nfev: 1\n",
      "     nit: 5\n",
      "    njev: 1\n",
      "  status: 8\n",
      " success: False\n",
      "       x: array([0.])\n"
     ]
    },
    {
     "ename": "RuntimeError",
     "evalue": "No active exception to reraise",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mRuntimeError\u001b[0m                              Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-47-6b63c04146d9>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m     13\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m     \u001b[0;31m# integration step\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 15\u001b[0;31m     \u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mstep\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcstates\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdstates\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;36m0.001\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     16\u001b[0m     \u001b[0mcstates\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mvstack\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcstates\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mcx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     17\u001b[0m     \u001b[0mdstates\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mvstack\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdstates\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-46-1d7c90da1936>\u001b[0m in \u001b[0;36mstep\u001b[0;34m(cf, df, cx, dx, h)\u001b[0m\n\u001b[1;32m      6\u001b[0m     \u001b[0mk3\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mh\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mcf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcx\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mk2\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m     \u001b[0mk4\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mh\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mcf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcx\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mk3\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 8\u001b[0;31m     \u001b[0mdx\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mdf\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      9\u001b[0m     \u001b[0mcx\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mcx\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;34m(\u001b[0m\u001b[0mk1\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mk2\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mk3\u001b[0m \u001b[0;34m+\u001b[0m \u001b[0mk4\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m6\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     10\u001b[0m     \u001b[0;32mreturn\u001b[0m \u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-47-6b63c04146d9>\u001b[0m in \u001b[0;36m<lambda>\u001b[0;34m(cx, dx)\u001b[0m\n\u001b[1;32m     10\u001b[0m     \u001b[0;31m# dynamics\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m     \u001b[0mcf\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mdynamics\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mu\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mfeedback\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 12\u001b[0;31m     \u001b[0mdf\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mlambda\u001b[0m \u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m:\u001b[0m \u001b[0mu\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mswitch\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mcx\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mdx\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     13\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     14\u001b[0m     \u001b[0;31m# integration step\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-44-87be8d7feb8b>\u001b[0m in \u001b[0;36mswitch\u001b[0;34m(self, cstate, dstate)\u001b[0m\n\u001b[1;32m     68\u001b[0m             \u001b[0mthetar\u001b[0m \u001b[0;34m+=\u001b[0m \u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpi\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     69\u001b[0m         \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 70\u001b[0;31m             \u001b[0;32mraise\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     71\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     72\u001b[0m         \u001b[0;31m# reference angle\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mRuntimeError\u001b[0m: No active exception to reraise"
     ]
    }
   ],
   "source": [
    "# state records\n",
    "cstates = np.array([[0.0, 0.0, -np.pi, 0.0]])\n",
    "dstates = np.array([[0.0]])\n",
    "\n",
    "# controller\n",
    "u = Model_Based(0.45, 0.49, 10, 8, 1)\n",
    "\n",
    "while True:\n",
    "\n",
    "    # dynamics\n",
    "    cf = lambda cx, dx: dynamics(cx, u.feedback(cx, dx))\n",
    "    df = lambda cx, dx: u.switch(cx, dx)\n",
    "\n",
    "    # integration step\n",
    "    cx, dx = step(cf, df, cstates[-1,:], dstates[-1,:], 0.001)\n",
    "    cstates = np.vstack((cstates, cx))\n",
    "    dstates = np.vstack((dstates, dx))\n",
    "\n",
    "    print(cstates, dstates)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[1.]\n",
      "     fun: DeviceArray(0.07125164, dtype=float32)\n",
      "     jac: array([1.])\n",
      " message: 'Optimization terminated successfully'\n",
      "    nfev: 3\n",
      "     nit: 3\n",
      "    njev: 3\n",
      "  status: 0\n",
      " success: True\n",
      "       x: array([0.07125164])\n",
      "[-6.2831855]\n"
     ]
    }
   ],
   "source": [
    "controller = Model_Based(0.25, 0.4, 13, 1.6, 1)\n",
    "cstate = np.array([0.0, 0.0, -np.pi, 0.0])\n",
    "dstate = np.array([0.0])\n",
    "print(controller.feedback(cstate, dstate))\n",
    "print(controller.switch(cstate, dstate))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Simulation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 490,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "f_jac = jacfwd(f)"
   ]
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

